Fixing ill-formed UTF-16 strings with SIMD instructions

UTF-16 is a widely used Unicode encoding representing characters with one or two 16-bit code units. The format relies on surrogate pairs to encode characters beyond the Basic Multilingual Plane, requiring a high surrogate followed by a low surrogate. Ill-formed UTF-16 strings -- where surrogates are mismatched -- can arise from data corruption or improper encoding, posing security and reliability risks. Consequently, programming languages such as JavaScript include functions to fix ill-formed UTF-16 strings by replacing mismatched surrogates with the Unicode replacement character (U+FFFD). We propose using Single Instruction, Multiple Data (SIMD) instructions to handle multiple code units in parallel, enabling faster and more efficient execution. Our software is part of the Google JavaScript engine (V8) and thus part of several major Web browsers.

==> browser/plot.py <==
import matplotlib.pyplot as plt
import numpy as np

# Data from your benchmark
methods = [
    "Chrome 144.0",
    "Firefox 147.0",
    "Safari 18.6"
]

throughputs = [16, 2.7, 1.0]     # GB/s

# ────────────────────────────────────────────────
# Plot
# ────────────────────────────────────────────────

fig, ax1 = plt.subplots(figsize=(9, 5.2))

bars = ax1.bar(
    methods,
    throughputs,
    color=['#4682b4', '#8b9cb0', '#2e8b57'],
    width=0.58,
    edgecolor='white',
    linewidth=0.8
)

# Add value labels on top of bars
for bar in bars:
    height = bar.get_height()
    ax1.text(
        bar.get_x() + bar.get_width()/2.,
        height + 0.5,
        f'{height:.1f}',
        ha='center', va='bottom',
        fontsize=13,
        fontweight='medium'
    )

ax1.set_ylabel('Throughput (GiB/s)', fontsize=14, labelpad=10)



# Make sure bars are behind the line
ax1.set_zorder(2)
ax1.patch.set_visible(False)

# Grid only on y-axis of primary plot
ax1.grid(axis='y', alpha=0.3, linestyle='--', zorder=0)

# Remove top and right spines
ax1.spines['top'].set_visible(False)
ax1.spines['right'].set_visible(False)

# Slight rotation for better readability
plt.setp(ax1.get_xticklabels(), rotation=0, ha='center', fontsize=14)
plt.setp(ax1.get_yticklabels(), fontsize=14)

plt.tight_layout()
plt.savefig('browser.pdf', dpi=300, bbox_inches='tight')
plt.close()


==> code/avx512_utf16.c <==
void utf16fix_block(char16_t *out, const char16_t *in) {
  const char16_t replacement = 0xFFFD;
  __m512i lookback, block, lb_masked, block_masked;
  __mmask32 lb_is_high, block_is_low, illseq;
  lookback = _mm512_loadu_si512(in - 1);
  block = _mm512_loadu_si512((in);
  lb_masked =
      _mm512_and_epi32(lookback, _mm512_set1_epi16(0xFC00));
  block_masked =
      _mm512_and_epi32(block, _mm512_set1_epi16(0xFC00));

  lb_is_high = _mm512_cmpeq_epi16_mask(
      lb_masked, _mm512_set1_epi16(0xD800));
  block_is_low = _mm512_cmpeq_epi16_mask(
      block_masked, _mm512_set1_epi16(0xDC00));
  illseq = _kxor_mask32(lb_is_high, block_is_low);
  if (!_ktestz_mask32_u8(illseq, illseq)) {
    __mmask32 lb_illseq, block_illseq;
    /* compute the cause of the illegal sequencing */
    lb_illseq = _kandn_mask32(block_is_low, lb_is_high);
    block_illseq = _kor_mask32(_kandn_mask32(lb_is_high, block_is_low),
                               _kshiftri_mask32(lb_illseq, 1));
    /* fix illegal sequencing in the lookback */
    lb_illseq = _kand_mask32(lb_illseq, _cvtu32_mask32(1));
    _mm512_mask_storeu_epi16(out - 1, lb_illseq,
                             _mm512_set1_epi16(replacement));
    /* fix illegal sequencing in the main block */
      _mm512_storeu_epi32(
          out, _mm512_mask_blend_epi16(block_illseq, block,
                                       _mm512_set1_epi16(replacement)));
  } else  {
    _mm512_storeu_si512(out, block);
  }
}

==> code/neon_utf16.c <==

int veq_non_zero(uint8x16_t v) { return vmaxvq_u32(vreinterpretq_u32_u8(v)); }
void utf16fix_block(char16_t *out, const char16_t *in) {
  // similar to x64/generic
}
uint8x16_t get_mismatch_copy(const char16_t *in, char16_t *out) {
  uint8x16x2_t lb = vld2q_u8((const uint8_t *)(in - 1));
  uint8x16x2_t block = vld2q_u8((const uint8_t *)in);
  uint8x16_t lb_masked = vandq_u8(lb.val[1], vdupq_n_u8(0xfc));
  uint8x16_t block_masked = vandq_u8(block.val[1], vdupq_n_u8(0xfc));
  uint8x16_t lb_is_high = vceqq_u8(lb_masked, vdupq_n_u8(0xd8));
  uint8x16_t block_is_low = vceqq_u8(block_masked, vdupq_n_u8(0xdc));
  uint8x16_t illseq = veorq_u8(lb_is_high, block_is_low);
    vst2q_u8((uint8_t *)out, block);
  return illseq;
}
uint64_t get_mask(uint8x16_t illse0, uint8x16_t illse1,
                                        uint8x16_t illse2, uint8x16_t illse3) {
  uint8x16_t bit_mask = {0x01, 0x02, 0x4, 0x8, 0x10, 0x20, 0x40, 0x80,
                         0x01, 0x02, 0x4, 0x8, 0x10, 0x20, 0x40, 0x80};
  uint8x16_t sum0 =
      vpaddq_u8(vandq_u8(illse0, bit_mask), vandq_u8(illse1, bit_mask));
  uint8x16_t sum1 =
      vpaddq_u8(vandq_u8(illse2, bit_mask), vandq_u8(illse3, bit_mask));
  sum0 = vpaddq_u8(sum0, sum1);
  sum0 = vpaddq_u8(sum0, sum0);
  return vgetq_lane_u64(vreinterpretq_u64_u8(sum0), 0);
}
bool utf16fix_block64(char16_t *out, const char16_t *in) {
  const char16_t replacement= 0xFFFD; /* U+FFFD Replacement Character */
  uint8x16_t illse0 = get_mismatch_copy(in, out);
  uint8x16_t illse1 = get_mismatch_copy(in + 16, out + 16);
  uint8x16_t illse2 = get_mismatch_copy(in + 32, out + 32);
  uint8x16_t illse3 = get_mismatch_copy(in + 48, out + 48);
  if (veq_non_zero(
          vorrq_u8(vorrq_u8(illse0, illse1), vorrq_u8(illse2, illse3)))) {
    uint64_t matches = get_mask(illse0, illse1, illse2, illse3);
    while (matches != 0) {
      int r = stdc_trailing_zeros_ull(matches); // generates rbit + clz
      bool is_high = is_high_surrogate(in[r - 1]);
      out[r - is_high] = replacement;
      matches = (matches & (matches - 1)); // clear least significant bit
    }
    return false;
  }
  return true;
}

void to_well_formed(char16_t *dst, const char16_t *src, size_t n) {
  const char16_t replacement= 0xFFFD; /* U+FFFD Replacement Character */
  if (n < 17) {
      return replace_invalid_surrogates(src, n, dst);
  }
  dst[0] =  is_low_surrogate(src[0]) ? replacement : src[0];
  size_t i = 1;
  for (i = 1; i + 64 < n; i += 64) { utf16fix_block64(dst + i, src + i);  }
  for (; i + 16 < n; i += 16) { utf16fix_block(dst + i, src + i); }
  utf16fix_block(dst + n - 16, src + n - 16);
  dst[n - 1] = is_high_surrogate(dst[n - 1] ? replacement : dst[n - 1];
}

==> code/scalar_utf16.c <==
size_t replace_invalid_surrogates(char16_t *dst, const char16_t *src, size_t src_size) {
    size_t src_idx = 0, dst_idx = 0;
    const char16_t replacement = 0xFFFD; /* U+FFFD Replacement Character */

    while (src_idx < src_size) {
        char16_t c = src[src_idx];

        /* not a surrogate */
        if (c < 0xD800 || c > 0xDFFF) {
            dst[dst_idx++] = c;
            src_idx++;
        } else if (c >= 0xD800 && c <= 0xDBFF) { /* high surrogate */
            /* check if there is a next unit and it is a valid low surrogate */
            if (src_idx + 1 < src_size && src[src_idx + 1] >= 0xDC00 && src[src_idx + 1] <= 0xDFFF) {
                /* Valid surrogate pair, copy both units */
                dst[dst_idx++] = c;
                dst[dst_idx++] = src[src_idx + 1];
                src_idx += 2;
            } else {
                /* invalid: lone high surrogate or no low surrogate */
                dst[dst_idx++] = replacement;
                src_idx++;
            }
        } else { /* low surrogate without high surrogate */
            dst[dst_idx++] = replacement;
            src_idx++;
        }
    }

    return dst_idx;
}

==> code/simd_utf16.c <==
void utf16fix_block(char16_t *out, const char16_t *in) {
  const char16_t replacement = 0xFFFD; /* U+FFFD Replacement Character */
  using vector_u16 = simd16<uint16_t>;
  auto lookback = vector_u16::load(in - 1);
  auto block = vector_u16::load(in);
  auto lb_masked = lookback & 0xfc00;
  auto block_masked = block & 0xfc00;
  auto lb_is_high = lb_masked == 0xd800;
  auto block_is_low = block_masked == 0xdc00;
  auto illseq = lb_is_high ^ block_is_low;
  if (!illseq.is_zero()) { // can be implemented with movemask inst.
    /* compute the cause of the illegal sequencing */
    auto lb_illseq = ~block_is_low & lb_is_high;
    auto block_illseq =
        (~lb_is_high & block_is_low) | lb_illseq.byte_right_shift<2>();
    /* fix illegal sequencing in the lookback */
    const auto lb = lb_illseq.first();
    out[-1] = char16_t((lb & replacement) | (~lb & out[-1]));
    /* fix illegal sequencing in the main block */
    auto mask = as_vector_u16(block_illseq);
    auto fixed = (~mask & block) | (mask & replacement);
    fixed.store(out);
  } else  {
    block.store(out);
  }
}

void to_well_formed(char16_t *dst, const char16_t *src, size_t n) {
  using vector_u16 = simd16<uint16_t>; // Our SIMD vector type
  constexpr size_t N = vector_u16::ELEMENTS; // Number of 16-bit elements 
  // in the SIMD vector
  if (n < N + 1) {
    // short input, fallback
    replace_invalid_surrogates(src, n, dst);
    return;
  }
  const char16_t replacement = 0xFFFD; /* U+FFFD Replacement Character */
  dst[0] =
      is_low_surrogate(src[0]) ? replacement : src[0];
  for (size_t i = 1; i + N < n; i += N) {
      utf16fix_block(dst + i, src + i);
  }
  utf16fix_block(dst + n - N, src + n - N);
  dst[n - 1] = is_high_surrogate(dst[n - 1])
                   ? replacement
                   : dst[n - 1];
}


==> helpers/avx512print.c <==
#include <immintrin.h>
#include <iostream>
#include <iomanip>
#include <vector>
#include <bitset>

// The provided AVX-512 function to fix UTF-16 invalid sequences, with added mask printing
void utf16fix_block(char16_t *out, const char16_t *in) {
    std::cout << "\nStarting utf16fix_block processing:\n";
    const char16_t replacement = 0xFFFD;
    __m512i lookback, block, lb_masked, block_masked;
    __mmask32 lb_is_high, block_is_low, illseq;

    // Load 32 code units from input (block) and previous block (lookback)
    std::cout << "Loading lookback (previous 32 code units) and current block (32 code units).\n";
    lookback = _mm512_loadu_si512(in - 1);
    block = _mm512_loadu_si512(in);

    // Mask to check for surrogate pair patterns (0xD800-0xDFFF)
    std::cout << "Masking lookback and block to check for surrogate patterns (0xD800-0xDFFF).\n";
    lb_masked = _mm512_and_epi32(lookback, _mm512_set1_epi16(0xFC00));
    block_masked = _mm512_and_epi32(block, _mm512_set1_epi16(0xFC00));

    // Identify high surrogates (0xD800-0xDBFF) in lookback and low surrogates (0xDC00-0xDFFF) in block
    std::cout << "Checking for high surrogates (0xD800-0xDBFF) in lookback.\n";
    lb_is_high = _mm512_cmpeq_epi16_mask(lb_masked, _mm512_set1_epi16(0xD800));
    std::cout << "Checking for low surrogates (0xDC00-0xDFFF) in current block.\n";
    block_is_low = _mm512_cmpeq_epi16_mask(block_masked, _mm512_set1_epi16(0xDC00));

    // Print input block, lookback, and masks
    std::cout << "\nInput block (hex):\n";
    char16_t block_data[32];
    _mm512_storeu_si512(block_data, block);
    for (int i = 0; i < 32; ++i) {
        std::cout << std::hex << std::setw(4) << std::setfill('0') << block_data[i] << " ";
        if ((i + 1) % 8 == 0) std::cout << "\n";
    }
    std::cout << "\nLookback block (hex):\n";
    char16_t lookback_data[32];
    _mm512_storeu_si512(lookback_data, lookback);
    for (int i = 0; i < 32; ++i) {
        std::cout << std::hex << std::setw(4) << std::setfill('0') << lookback_data[i] << " ";
        if ((i + 1) % 8 == 0) std::cout << "\n";
    }
    std::cout << "\nlb_is_high mask (32 bits):\n";
    std::cout << std::bitset<32>(lb_is_high) << "\n";
    std::cout << "block_is_low mask (32 bits):\n";
    std::cout << std::bitset<32>(block_is_low) << "\n";

    // Detect invalid sequences (high not followed by low, or low not preceded by high)
    std::cout << "Detecting invalid sequences by XORing high and low surrogate masks.\n";
    illseq = _kxor_mask32(lb_is_high, block_is_low);
    std::cout << "illseq mask (32 bits):\n";
    std::cout << std::bitset<32>(illseq) << "\n";

    if (!_ktestz_mask32_u8(illseq, illseq)) {
        std::cout << "Invalid sequences detected. Processing replacements.\n";
        __mmask32 lb_illseq, block_illseq;

        // Compute invalid sequences in lookback (high surrogate not followed by low)
        std::cout << "Identifying invalid high surrogates in lookback.\n";
        lb_illseq = _kandn_mask32(block_is_low, lb_is_high);

        // Compute invalid sequences in block (low surrogate not preceded by high, or shifted invalid high)
        std::cout << "Identifying invalid low surrogates in block and accounting for lookback invalid highs.\n";
        block_illseq = _kor_mask32(_kandn_mask32(lb_is_high, block_is_low),
                                   _kshiftri_mask32(lb_illseq, 1));

        // Fix invalid sequences in lookback (first position only)
        std::cout << "Replacing invalid high surrogate in lookback (if any) with U+FFFD.\n";
        lb_illseq = _kand_mask32(lb_illseq, _cvtu32_mask32(1));
        _mm512_mask_storeu_epi16(out - 1, lb_illseq, _mm512_set1_epi16(replacement));

        // Fix invalid sequences in the main block
        std::cout << "Replacing invalid sequences in block with U+FFFD.\n";
        _mm512_storeu_epi32(out, _mm512_mask_blend_epi16(block_illseq, block,
                                                        _mm512_set1_epi16(replacement)));
    } else {
        std::cout << "No invalid sequences detected. Copying block as is.\n";
        _mm512_storeu_si512(out, block);
    }
    std::cout << "Finished processing block.\n";
}

int main() {
    // Input UTF-16 code units (31 code units)
    std::vector<char16_t> input = {
        0x0048, 0x0065, 0x006C, 0x006C, 0x006F, 0x002C, 0x0020, 0x0077,
        0x006F, 0x0072, 0xD800, 0x006C, 0x0064, 0x0021, 0x0048, 0x0065,
        0x006C, 0x006C, 0x006F, 0x0020, 0x0077, 0xDC00, 0x006F, 0x0072,
        0x006C, 0x0064, 0x0021, 0x0048, 0x0065, 0xD83D, 0xDE0A
    };

    // Pad input to multiple of 32 for AVX-512 processing
    size_t orig_size = input.size();
    size_t padded_size = ((orig_size + 31) / 32) * 32;
    input.resize(padded_size, 0x0000); // Pad with zeros

    // Create output buffer
    std::vector<char16_t> output(padded_size, 0x0000);
    std::vector<char16_t> lookback(32, 0x0000); // Lookback buffer initialized to zeros

    // Print input
    std::cout << "Input UTF-16 code units (" << orig_size << " units):\n";
    for (size_t i = 0; i < orig_size; ++i) {
        std::cout << std::hex << std::setw(4) << std::setfill('0') << input[i] << " ";
        if ((i + 1) % 8 == 0) std::cout << "\n";
    }
    std::cout << "\n";

    // Process input in blocks of 32 code units
    for (size_t i = 0; i < padded_size; i += 32) {
        std::cout << "\nProcessing block starting at index " << i << ":\n";

        // Copy lookback buffer and current block to aligned memory for AVX-512
        std::vector<char16_t> block_input(32);
        for (size_t j = 0; j < 32 && (i + j) < input.size(); ++j) {
            block_input[j] = input[i + j];
        }

        // Combine lookback and current block for processing
        std::vector<char16_t> combined(33);
        combined[0] = (i == 0) ? 0x0000 : input[i - 1]; // Lookback from previous code unit
        for (size_t j = 0; j < 32; ++j) {
            combined[j + 1] = block_input[j];
        }

        // Process block
        utf16fix_block(output.data() + i, combined.data() + 1);
    }

    // Print output (only original size)
    std::cout << "\nOutput UTF-16 code units after processing (" << orig_size << " units):\n";
    for (size_t i = 0; i < orig_size; ++i) {
        std::cout << std::hex << std::setw(4) << std::setfill('0') << output[i] << " ";
        if ((i + 1) % 8 == 0) std::cout << "\n";
    }
    std::cout << "\n";

    return 0;
}

==> plots/plot.py <==
import matplotlib.pyplot as plt
import pandas as pd
font = {'size'   : 18}

plt.rc('font', **font)
# Read the data file
data = pd.read_csv('m4_zero.txt', delim_whitespace=True)

# Extract relevant columns
size = data['size']
v8_gbps = data['v8GB_s']
arm64_gbps = data['arm64GB_s']

# Create the plot
plt.figure(figsize=(10, 6))
plt.plot(size, v8_gbps, label='v8 (scalar)', linewidth=5)
plt.plot(size, arm64_gbps, label='ARM64 NEON', linewidth=5)

# Customize the plot
plt.xlabel('size (code units)')
plt.ylabel('throughput (GB/s)')
plt.legend(frameon=True, facecolor='white', edgecolor='none', framealpha= 0.0)
#plt.grid(True)
plt.xlim(0, max(size))  # Set x-axis to start at 0
plt.tick_params(axis='both')
# Remove top and right spines
plt.gca().spines['top'].set_visible(False)
plt.gca().spines['right'].set_visible(False)

# Show the plot
plt.savefig('throughput_plot.pdf', format='pdf', bbox_inches='tight')


==> results/script.py <==
import sys
import os

def read_first_and_last_rows(file_path):
    """Read the first and last rows of a space-separated file."""
    try:
        with open(file_path, 'r') as f:
            lines = f.readlines()
            if not lines:
                raise ValueError(f"File {file_path} is empty")
            # First row: headers
            headers = lines[0].strip().split()
            # Last row: data
            last_row = lines[-1].strip().split()
            return headers, last_row
    except FileNotFoundError:
        print(f"Error: File {file_path} not found")
        sys.exit(1)
    except Exception as e:
        print(f"Error reading {file_path}: {e}")
        sys.exit(1)

def extract_metrics(headers, data, architectures, metrics):
    """Extract specified metrics for given architectures from data."""
    result = {}
    for arch in architectures:
        result[arch] = {}
        for metric in metrics:
            # Construct the column name (e.g., v8GB_s, v8ins_byte)
            col_name = f"{arch}{metric}"
            try:
                col_index = headers.index(col_name)
                result[arch][metric] = float(data[col_index])
            except ValueError:
                print(f"Warning: Column {col_name} not found in headers")
                result[arch][metric] = 0.0
    return result

def generate_latex_table(data_0, data_10, architectures, metrics, is_apple, table_title, artifact_id):
    """Generate LaTeX table code for the given data."""
    latex = [
        "\\documentclass{article}",
        "\\usepackage{booktabs}",
        "",
        "\\begin{document}",
        "",
        "\\begin{table}[h]",
        "\\centering",
        f"\\caption{{Performance metrics for {'Apple' if is_apple else 'Intel'} systems at size 1000000}}",
        "\\begin{tabular}{l" + "c" * (2 * len(architectures)) + "}",
        "\\toprule"
    ]

    # Header row
    header = ["& " + " & ".join([f"\\multicolumn{{2}}{{c}}{{{arch}}}" for arch in architectures]) + " \\\\"]
    cmidrules = []
    for i in range(len(architectures)):
        cmidrules.append(f"\\cmidrule(lr){{{2+i*2}-{3+i*2}}}")
    header.append(" ".join(cmidrules))
    header.append("Metric & " + " & ".join(["0\\% error & 0.1\\% error"] * len(architectures)) + " \\\\")
    latex.extend(header)
    latex.append("\\midrule")

    # Data rows
    metric_names = {
        "GB_s": "GB/s",
        "ins_byte": "ins/byte",
        "ins_cycle": "ins/cycle"
    }
    for metric in metrics:
        row = [metric_names[metric]]
        for arch in architectures:
            row.append(f"{data_0[arch][metric]:.3f}")
            row.append(f"{data_10[arch][metric]:.3f}")
        latex.append(" & ".join(map(str, row)) + " \\\\")
    
    latex.extend([
        "\\bottomrule",
        "\\end{tabular}",
        "\\end{table}",
        "",
        "\\end{document}"
    ])
    
    return "\n".join(latex)

def main(file_0, file_10):
    # Read headers and last row from both files
    headers_0, data_0 = read_first_and_last_rows(file_0)
    headers_10, data_10 = read_first_and_last_rows(file_10)

    # Determine if files are for Apple or Intel based on headers
    is_apple = "arm64GB_s" in headers_0
    if is_apple:
        architectures = ["v8", "arm64"]
        artifact_id = "8a076b01-3dbf-46e5-8a4a-ab2a8d8b438b"
        table_title = "simplified_apple_performance_table.tex"
    else:
        architectures = ["v8", "icelake", "haswell", "westmere"]
        artifact_id = "84858fc2-3f5b-47fc-abc7-3a3a65fcc20d"
        table_title = "simplified_intel_performance_table.tex"

    # Metrics to include
    metrics = ["GB_s", "ins_byte", "ins_cycle"]

    # Extract data for specified architectures and metrics
    data_0_metrics = extract_metrics(headers_0, data_0, architectures, metrics)
    data_10_metrics = extract_metrics(headers_10, data_10, architectures, metrics)

    # Generate LaTeX table
    latex_code = generate_latex_table(data_0_metrics, data_10_metrics, architectures, metrics, is_apple, table_title, artifact_id)
    print(latex_code)

if __name__ == "__main__":
    main("apple_zero.txt", "apple_ten.txt")  
    main("intel_zero.txt", "intel_ten.txt") 
